A linear-time algorithm for the maximum-area inscribed triangle in a convex polygon

Given the n vertices of a convex polygon in cyclic order, can the triangle of maximum area inscribed in P be determined by an algorithm with O(n) time complexity? A purported linear-time algorithm by Dobkin and Snyder from 1979 has recently been shown to be incorrect by Keikha, L\"offler, Urhausen, and van der Hoog. These authors give an alternative algorithm with O(n log n) time complexity. Here we give an algorithm with linear time complexity.

==> implementation/max-triangle.cpp <==
#include "max-triangle.hpp"

namespace InscribedTriangle {
    bool is_convex(std::vector<mpq_class> polygon) {
	//check if polygon is a strictly convex polygon with vertices listed in CCW order

	unsigned int i;
	unsigned int sz = polygon.size()/2;
	mpq_class x;

	for (i = 0; i < sz; i++) {
	    x  = (polygon[(2*i+2)%(2*sz)] - polygon[(2*i+0)%(2*sz)])*(polygon[(2*i+5)%(2*sz)] - polygon[(2*i+1)%(2*sz)]);
	    x -= (polygon[(2*i+4)%(2*sz)] - polygon[(2*i+0)%(2*sz)])*(polygon[(2*i+3)%(2*sz)] - polygon[(2*i+1)%(2*sz)]);
	    if (x <= 0) return false;
	}

	return true;

    }


    void anchored_triangle(std::vector<mpq_class> polygon, mpq_class nx, mpq_class ny, unsigned int *reti, mpq_class *rett, state_flag *status){
	//find a triangle inscribed in a convex polygon that is of maximal area among all the ones with (nx,ny) as an outer normal
	//input:
	//  polygon: a list of coordinates (x_0, y_0, x_1, y_1, ..., x_{n-1}, y_{n-1}) of the vertices of a convex polygon
	//           the vertices must be in couter-clockwise order and all must be extreme points
	//  nx, ny : the desired normal vector
	//output:
	//  reti   : an array of 3 indices (i_a, i_b, i_c) between 0 and n-1
	//  rett   : an array of 2 rational numbers (s_b, s_c) between 0 and 1
	//           together, reti and rett specify the output triangle,
	//           z_a = z_{i_a}, z_b = z_{i_b}(1-s_b) + z_{i_b+1}s_b, and z_b = z_{i_b}(1-s_b) + z_{i_b+1}s_b
	//  status : a flag indicating the successful termination of the function or an error encountered

	mpq_class minx,maxx,x;
	unsigned int ai,bi,ci;
	mpq_class ax,ay,bx,by,cx,cy;
	mpq_class ebx,eby,ecx,ecy;
	mpq_class dbt, dct, t0, tq;
	mpq_class ee, neb, nec;
	mpq_class bt,ct;
	unsigned int i;
	unsigned int sz = polygon.size()/2;

	if (sz < 3) { *status = status_no_interior; return; } //a convex polygon has at least 3 vertices
	if (!is_convex(polygon)) { *status = status_not_convex; return; } //the vertices are not in convex position or not in counter-clockwise order
	*status = status_ok;

	maxx = minx = nx*polygon[0]+ny*polygon[1];
	ai = ci = 0;
	for (i = 1; i < sz; i++) {
	    x = nx*polygon[2*i+0]+ny*polygon[2*i+1];
	    if (x>maxx) { maxx=x; ci=i; }
	    if (x<minx) { minx=x; ai=i; }
	}
	ci+=sz;
	bi=ci-1;
	bt=1;
	ct=0;

	ax = polygon[(2*ai+0)%(2*sz)];
	ay = polygon[(2*ai+1)%(2*sz)];
	cx = polygon[(2*ci+0)%(2*sz)];
	cy = polygon[(2*ci+1)%(2*sz)];
	bx = cx;
	by = cy;
	ebx = polygon[(2*bi+2)%(2*sz)] - polygon[(2*bi+0)%(2*sz)];
	eby = polygon[(2*bi+3)%(2*sz)] - polygon[(2*bi+1)%(2*sz)];
	ecx = polygon[(2*ci+2)%(2*sz)] - polygon[(2*ci+0)%(2*sz)];
	ecy = polygon[(2*ci+3)%(2*sz)] - polygon[(2*ci+1)%(2*sz)];

	while(true) {
	    neb = ebx*nx + eby*ny; 
	    nec = ecx*nx + ecy*ny;
	    ee = ebx*ecy - ecx*eby;
	    if (neb < 0) { *status = status_runtime_error; return; }
	    if (nec > 0) { *status = status_runtime_error; return; }

	    if (neb == 0) { //eb.n = 0, advance b
		bi -= 1; 
		bt = 1;
		bx = polygon[(2*bi+2)%(2*sz)];
		by = polygon[(2*bi+3)%(2*sz)];
		ebx = polygon[(2*bi+2)%(2*sz)] - polygon[(2*bi+0)%(2*sz)];
		eby = polygon[(2*bi+3)%(2*sz)] - polygon[(2*bi+1)%(2*sz)];
		continue;
	    }
	    if (nec == 0) { //ec.n = 0, advance c
		ci += 1; 
		ct = 0;
		cx = polygon[(2*ci+0)%(2*sz)];
		cy = polygon[(2*ci+1)%(2*sz)];
		ecx = polygon[(2*ci+2)%(2*sz)] - polygon[(2*ci+0)%(2*sz)];
		ecy = polygon[(2*ci+3)%(2*sz)] - polygon[(2*ci+1)%(2*sz)];
		continue;
	    }
	    if (ee <= 0) { //eb and ec are parallel or converging, any advancement reduces area, so done
		reti[0] = ai; reti[1] = bi; reti[2] = ci;
		rett[0] = bt; rett[1] = ct;
		return;
	    }

	    tq  = nx*( (by-cy)*ebx*ecx + (cx-ax)*eby*ecx + (ax-bx)*ebx*ecy);
	    tq -= ny*( (bx-cx)*eby*ecy + (cy-ay)*ebx*ecy + (ay-by)*eby*ecx);
	    tq /= 2*ee;

	    dbt = -tq/neb;
	    dct = tq/nec;

	    if (dbt <= 0 || dct <= 0) {
		reti[0] = ai; reti[1] = bi; reti[2] = ci;
		rett[0] = bt; rett[1] = ct;
		return;
	    }

	    if (dbt < bt && dct < 1 - ct) {
		bt -= dbt;
		ct += dct;
		reti[0] = ai; reti[1] = bi; reti[2] = ci;
		rett[0] = bt; rett[1] = ct;
		return;
	    }

	    if ( (1 - ct)*dbt < bt*dct ) {
		t0 = (1 - ct)*dbt/dct;
		bx -= t0*ebx;
		by -= t0*eby;
		bt -= t0;
		ci += 1; 
		ct = 0;
		cx = polygon[(2*ci+0)%(2*sz)];
		cy = polygon[(2*ci+1)%(2*sz)];
		ecx = polygon[(2*ci+2)%(2*sz)] - polygon[(2*ci+0)%(2*sz)];
		ecy = polygon[(2*ci+3)%(2*sz)] - polygon[(2*ci+1)%(2*sz)];
	    } else {
		t0 = bt*dct/dbt;
		cx += t0*ecx;
		cy += t0*ecy;
		ct += t0;
		bi -= 1; 
		bt = 1;
		bx = polygon[(2*bi+2)%(2*sz)];
		by = polygon[(2*bi+3)%(2*sz)];
		ebx = polygon[(2*bi+2)%(2*sz)] - polygon[(2*bi+0)%(2*sz)];
		eby = polygon[(2*bi+3)%(2*sz)] - polygon[(2*bi+1)%(2*sz)];
	    }
	}
    }

    void maximum_triangle(std::vector<mpq_class> polygon, unsigned int *ret, state_flag *status){
	//find a triangle inscribed in a convex polygon that is of maximal area among all inscribed triangles
	//input:
	//  polygon: a list of coordinates (x_0, y_0, x_1, y_1, ..., x_{n-1}, y_{n-1}) of the vertices of a convex polygon
	//           the vertices must be in couter-clockwise order and all must be extreme points
	//  ret[0] : is the index of the vertex to be used to obtain the initial anchored triangle
	//output:
	//  ret   : an array of 3 indices (i_a, i_b, i_c) between 0 and n-1
	//          the output triangle is (x_{i_a},y_{i_a})(x_{i_b},y_{i_b})(x_{i_c},y_{i_c})
	//  status : a flag indicating the successful termination of the function or an error encountered

	unsigned int ai,bi,ci;
	mpq_class bt, ct;
	unsigned int sz = polygon.size()/2;
	bool max_at_vert=false;
	unsigned int iter = 0;
	unsigned int maxiter = sz*10;
	unsigned int ai_start;
	mpq_class t_init[2];

	mpq_class ax,ay,bx,by,cx,cy;
	mpq_class eax,eay,ebx,eby,ecx,ecy;
	mpq_class tb1,tb2,tb3,tb4;
	mpq_class tc1,tc2,tc3,tc4;
	mpq_class qq, area;
	mpq_class amax = -1;

	ai = ret[0]%sz;
	eax = polygon[(2*ai+2)%(2*sz)] - polygon[(2*ai+0)%(2*sz)];
	eay = polygon[(2*ai+3)%(2*sz)] - polygon[(2*ai+1)%(2*sz)];
	anchored_triangle(polygon, -eay, eax, ret, t_init, status);
	ai = ret[0]; bi = ret[1]; ci = ret[2];
	bt = t_init[0]; ct = t_init[1];

	ai_start = ai;
	
	ax = polygon[(2*ai+0)%(2*sz)];
	ay = polygon[(2*ai+1)%(2*sz)];
	bx = polygon[(2*bi+0)%(2*sz)];
	by = polygon[(2*bi+1)%(2*sz)];
	cx = polygon[(2*ci+0)%(2*sz)];
	cy = polygon[(2*ci+1)%(2*sz)];

	eax = polygon[(2*ai+2)%(2*sz)] - polygon[(2*ai+0)%(2*sz)];
	eay = polygon[(2*ai+3)%(2*sz)] - polygon[(2*ai+1)%(2*sz)];
	ebx = polygon[(2*bi+2)%(2*sz)] - polygon[(2*bi+0)%(2*sz)];
	eby = polygon[(2*bi+3)%(2*sz)] - polygon[(2*bi+1)%(2*sz)];
	ecx = polygon[(2*ci+2)%(2*sz)] - polygon[(2*ci+0)%(2*sz)];
	ecy = polygon[(2*ci+3)%(2*sz)] - polygon[(2*ci+1)%(2*sz)];

	bx += bt*ebx;
	by += bt*eby;
	cx += ct*ecx;
	cy += ct*ecy;

	while (ai <= ai_start + sz) {

	    if (iter++ > maxiter) {*status=status_maxiter_exceeded; return; }

	    area = (bx-ax)*(cy-ay) - (cx-ax)*(by-ay);
	    if ( (area > amax) || ( (area == amax) && !max_at_vert ) ) {
		amax = area;
		if (ct == 0 && bt == 0) {
		    max_at_vert = true;
		    ret[0] = (ai+sz)%sz;
		    ret[1] = (bi+sz)%sz;
		    ret[2] = (ci+sz)%sz;
		} else max_at_vert = false;
	    }
	    
	    if ((cy-by)*eax - (cx-bx)*eay == 0) { //support line coincides with forward edge at A, advance A
		ai += 1;
		ax = polygon[(2*ai+0)%(2*sz)];
		ay = polygon[(2*ai+1)%(2*sz)];
		eax = polygon[(2*ai+2)%(2*sz)] - polygon[(2*ai+0)%(2*sz)];
		eay = polygon[(2*ai+3)%(2*sz)] - polygon[(2*ai+1)%(2*sz)];
		continue;
	    }
	    if (bt > 1) {*status=status_runtime_error; return; }
	    if (ct > 1)  {*status=status_runtime_error; return; }
	    if (bt == 1) {
		bi += 1;
		bt = 0;
		bx = polygon[(2*bi+0)%(2*sz)];
		by = polygon[(2*bi+1)%(2*sz)];
		ebx = polygon[(2*bi+2)%(2*sz)] - polygon[(2*bi+0)%(2*sz)];
		eby = polygon[(2*bi+3)%(2*sz)] - polygon[(2*bi+1)%(2*sz)];
		continue;
	    }
	    if (ct == 1) {
		ci += 1;
		ct = 0;
		cx = polygon[(2*ci+0)%(2*sz)];
		cy = polygon[(2*ci+1)%(2*sz)];
		ecx = polygon[(2*ci+2)%(2*sz)] - polygon[(2*ci+0)%(2*sz)];
		ecy = polygon[(2*ci+3)%(2*sz)] - polygon[(2*ci+1)%(2*sz)];
		continue;
	    }

	    qq  = (cy-by)*((by-cy)*ebx*ecx - (ax-cx)*eby*ecx + (ax-bx)*ebx*ecy);
	    qq += (cx-bx)*((bx-cx)*eby*ecy - (ay-cy)*ebx*ecy + (ay-by)*eby*ecx);
	    
	    if (qq > 0) {
		//C stays fixed, B moves along eb
		//possible stopping conditions: 
		//   (1) B hits end of edge,
		//   (3) BC becomes parallel to ea,
		//   (4) Q becomes 0
		tb1 = 1 - bt;

		if (eay*ebx - eax*eby == 0) tb3 = -1;
		else tb3 = (eax*(cy-by) - eay*(cx-bx))/(eax*eby - eay*ebx);

		if (ebx*ecy - ecx*eby == 0) tb4 = -1;
		else {
		    tb4  = ebx*ecx*(by-cy)*(by-cy);
		    tb4 += eby*ecy*(bx-cx)*(bx-cx);
		    tb4 += ebx*ecy*( (ax-bx)*by + (cx-bx)*ay + (2*bx-ax-cx)*cy);
		    tb4 += eby*ecx*( (bx-cx)*ay - (cx-ax)*cy + (2*cx-ax-bx)*by);
		    tb4 /= ebx*ecy - eby*ecx;
		    tb4 /= ebx*(ay + by - 2*cy) - eby*(ax + bx - 2*cx);
		}

		if (tb4 < tb1 && tb4 > 0) tb1 = tb4;
		if (tb3 < tb1 && tb3 > 0) tb1 = tb3;

		if (tb1 < 0) {*status=status_runtime_error; return; }

		bx += tb1*ebx;
		by += tb1*eby;
		bt += tb1;

		continue;
	    }

	    if (qq < 0) {
		//B stays fixed, C moves along ec
		//possible stopping conditions: 
		//   (2) C hits end of edge,
		//   (3) BC becomes parallel to ea,
		//   (4) Q becomes 0
		tc2 = 1 - ct;

		if (eay*ecx - eax*ecy == 0) tc3 = -1;
		else tc3 = (eax*(by-cy) - eay*(bx-cx))/(eax*ecy - eay*ecx);

		if (ebx*ecy - ecx*eby == 0) tc4 = -1;
		else {
		    tc4  = ebx*ecx*(by-cy)*(by-cy);
		    tc4 += eby*ecy*(bx-cx)*(bx-cx);
		    tc4 += ebx*ecy*( (ax-bx)*by + (cx-bx)*ay + (2*bx-ax-cx)*cy);
		    tc4 += eby*ecx*( (bx-cx)*ay - (cx-ax)*cy + (2*cx-ax-bx)*by);
		    tc4 /= -( ebx*ecy - eby*ecx );
		    tc4 /= ecx*(ay + cy - 2*by) - ecy*(ax + cx - 2*bx);
		}

		if (tc4 < tc2 && tc4 > 0) tc2 = tc4;
		if (tc3 < tc2 && tc3 > 0) tc2 = tc3;
		
		if (tc2 < 0) {*status=status_runtime_error; return; }

		cx += tc2*ecx;
		cy += tc2*ecy;
		ct += tc2;

		continue;
	    }

	    if (qq == 0) {
		//B and C both move
		//possible stopping conditions: 
		//   (1) B hits end of edge,
		//   (2) C hits end of edge,
		//   (3) BC becomes parallel to ea,

		mpq_class beta =  ebx*(2*cy-ay-by) - eby*(2*cx-bx-ax);
		mpq_class gamma = ecx*(2*by-ay-cy) - ecy*(2*bx-cx-ax);
		mpq_class alpha = 2*(ebx*ecy - ecx*eby);

		tb1 = 1 - bt;
		if (gamma - alpha*tb1 == 0) {tb1 = tc1 = -1;}
		else tc1 = beta*tb1/(gamma - alpha*tb1);

		tc2 = 1 - ct;
		if (beta + alpha*tc2 == 0) {tb2 = tc2 = -1;}
		else tb2 = gamma*tc2/(beta + alpha*tc2);

		if (eay*ebx - eax*eby == 0) {tb3 = tc3 = -1;}
		else if (eay*ecx - eax*ecy == 0) {tb3 = tc3 = -1;}
		else {
		    tb3  = ebx*ecx*eay*(by-cy)+eby*ecy*eax*(bx-cx);
		    tb3 += ebx*ecy*(eax*(by-ay) - eay*(2*bx-ax-cx));
		    tb3 += eby*ecx*(eay*(bx-ax) - eax*(2*by-ay-cy));
		    tb3 /= alpha*(eay*ebx - eax*eby);

		    tc3  = ebx*ecx*eay*(by-cy)+eby*ecy*eax*(bx-cx);
		    tc3 += eby*ecx*(-eax*(cy-ay) + eay*(2*cx-ax-bx));
		    tc3 += ebx*ecy*(-eay*(cx-ax) + eax*(2*cy-ay-by));
		    tc3 /= alpha*(eay*ecx - eax*ecy);
		}

		if ( (tc1 < 0) || (tb2 <= tb1 && tc2 <= tc1) ) { tc1 = tc2; tb1 = tb2;}
		if (tb3 <= tb1 && tc3 <= tc1 && tb3 >= 0 && tc3 >= 0) {tb1 = tb3; tc1 = tc3;}
		if (tb1 < 0 || tc1 < 0) {*status=status_runtime_error; return; }

		bx += tb1*ebx;
		by += tb1*eby;
		bt += tb1;
		cx += tc1*ecx;
		cy += tc1*ecy;
		ct += tc1;
	    }
	}

	if (!max_at_vert) *status = status_max_not_at_vertex;
	return; 
    }

    void brute_force_maximum_triangle(std::vector<mpq_class> polygon, unsigned int *ret, state_flag *status){
	mpq_class amax, area;
	mpq_class ax,ay,bx,by,cx,cy;
	unsigned int sz = polygon.size()/2;
	unsigned int ai,bi,ci;

	amax = -1;
	*status = status_ok;
	for (ai = 0; ai+2 < sz; ai++) { 
	    ax = polygon[(2*ai+0)%(2*sz)];
	    ay = polygon[(2*ai+1)%(2*sz)];
	    for (bi = ai+1; bi+1 < sz; bi++) { 
		bx = polygon[(2*bi+0)%(2*sz)];
		by = polygon[(2*bi+1)%(2*sz)];
		for (ci = bi+1; ci < sz; ci++) { 
		    cx = polygon[(2*ci+0)%(2*sz)];
		    cy = polygon[(2*ci+1)%(2*sz)];
		    area = (bx-ax)*(cy-ay) - (cx-ax)*(by-ay);
		    if (area > amax) {
			amax = area;
			ret[0] = ai;
			ret[1] = bi;
			ret[2] = ci;
		    }
		}
	    }
	}
	return;
    }
}


==> implementation/max-triangle.hpp <==
#include <gmpxx.h>
#include <vector>

namespace InscribedTriangle {
    enum state_flag {status_ok, status_not_convex, status_no_interior, status_runtime_error, status_max_not_at_vertex, status_maxiter_exceeded};
    bool is_convex(std::vector<mpq_class> polygon);
    void anchored_triangle(std::vector<mpq_class> polygon, mpq_class nx, mpq_class ny, unsigned int *reti, mpq_class *rett, state_flag *status);
    void maximum_triangle(std::vector<mpq_class> polygon, unsigned int *ret, state_flag *status);
    void brute_force_maximum_triangle(std::vector<mpq_class> polygon, unsigned int *ret, state_flag *status);
}


==> implementation/test.cpp <==
#include <fstream>
#include <sstream>
#include <iostream>
#include <string>
#include "max-triangle.hpp"

void print_status(InscribedTriangle::state_flag status) {
    switch(status) {
	case InscribedTriangle::status_ok: std::cout << "status_ok" << std::endl; break;
	case InscribedTriangle::status_not_convex: std::cout << "status_not_convex" << std::endl; break;
	case InscribedTriangle::status_no_interior: std::cout << "status_no_interior" << std::endl; break;
	case InscribedTriangle::status_runtime_error: std::cout << "status_runtime_error" << std::endl; break;
	case InscribedTriangle::status_max_not_at_vertex: std::cout << "status_max_not_at_vertex" << std::endl; break;
	case InscribedTriangle::status_maxiter_exceeded: std::cout << "status_maxiter_exceeded" << std::endl; break;
    }
}

bool test_max() {
    std::vector <std::vector <mpq_class> > polygons;

    unsigned int i,j;
    mpq_class ax,ay,bx,by,cx,cy;
    mpq_class z1,z2;

    std::string line, entry;
    std::ifstream infile("test-polygons");

    unsigned int ret[3];
    InscribedTriangle::state_flag status;

    while (std::getline(infile, line)) {
	std::stringstream line_stream(line);
	polygons.push_back(std::vector <mpq_class>());
	while (line_stream >> entry) {
	    if (!entry.empty()) polygons.back().push_back(mpq_class(entry));
	}
    }

    for (i = 0; i < polygons.size(); i++) {
	InscribedTriangle::brute_force_maximum_triangle(polygons[i], ret, &status);
	ax = polygons[i][2*ret[0]+0];
	ay = polygons[i][2*ret[0]+1];
	bx = polygons[i][2*ret[1]+0];
	by = polygons[i][2*ret[1]+1];
	cx = polygons[i][2*ret[2]+0];
	cy = polygons[i][2*ret[2]+1];
	z2 = (bx-ax)*(cy-ay) - (cx-ax)*(by-ay);
	for (j = 0; j < polygons[i].size()/2; j++) {
	    ret[0] = j;
	    InscribedTriangle::maximum_triangle(polygons[i], ret, &status);
	    if (status != InscribedTriangle::status_ok) {
		std::cout << i << " ";
		print_status(status);
		return false;
	    }
	    ax = polygons[i][2*ret[0]+0];
	    ay = polygons[i][2*ret[0]+1];
	    bx = polygons[i][2*ret[1]+0];
	    by = polygons[i][2*ret[1]+1];
	    cx = polygons[i][2*ret[2]+0];
	    cy = polygons[i][2*ret[2]+1];
	    z1 = (bx-ax)*(cy-ay) - (cx-ax)*(by-ay);
	    std::cout << z1 << " = " << z2 << std::endl;
	    if (z1 != z2) return false;
	}
    }
    return true;
}

int main(int argc, char *argv[]){
    if (test_max()) std::cout << "all tests PASSED" << std::endl;
    else std::cout << " <-- FAILED" << std::endl;
    return 0;
}


